Protein preliminaries and structure prediction fundamentals for computer scientists

Protein structure prediction is a challenging and unsolved problem in computer science. Proteins are the sequence of amino acids connected together by single peptide bond. The combinations of the twenty primary amino acids are the constituents of all proteins. In-vitro laboratory methods used in this problem are very time-consuming, cost-intensive, and failure-prone. Thus, alternative computational methods come into play. The protein structure prediction problem is to find the three-dimensional native structure of a protein, from its amino acid sequence. The native structure of a protein has the minimum free energy possible and arguably determines the function of the protein. In this study, we present the preliminaries of proteins and their structures, protein structure prediction problem, and protein models. We also give a brief overview on experimental and computational methods used in protein structure prediction. This study will provide a fundamental knowledge to the computer scientists who are intending to pursue their future research on protein structure prediction problem.

==> run.sh <==
#echo off
latex arxiv_psp_funda
bibtex arxiv_psp_funda
latex arxiv_psp_funda
latex arxiv_psp_funda
dvips arxiv_psp_funda.dvi
ps2pdf arxiv_psp_funda.ps
#sh fixeddvips.sh arxiv_psp_funda
#dvips -Ppdf -G0 -tletter arxiv_psp_funda
#ps2pdf -dPDFSETTINGS=/printer -dCompatibilityLevel=1.4 -dMaxSubsetPct=0 -dSubsetFonts=false -dEmbedAllFonts=true -sPAPERSIZE=letter arxiv_psp_funda.ps
##arxiv_psp_funda.pdf
##REM evince arxiv_psp_funda.pdf
##evince arxiv_psp_funda.ps

